First Measurements on the Timespot1 ASIC: a Fast-Timing, High-Rate Pixel-Matrix Front-End

This work presents the first measurements performed on the Timespot1 ASIC. As the second prototype developed for the TimeSPOT project, the ASIC features a 32x32 channels hybrid-pixel matrix. Targeted to space-time tracking applications in High Energy Physics experiments, the system aims to achieve a time resolution of 30 ps or better at a maximum event rate of 3 MHz per channel with a Data Driven interface. Power consumption can be programmed to range between $1.2W/cm^{2}$ and $2.6W/cm^{2}$. The presented results include a description of the ASIC operation and a first characterization of its performance in terms of time resolution.

==> gr/fit_general.py <==
from scipy.optimize import curve_fit
from scipy.special import erf
from scipy.stats import chisquare
import numpy as np
import matplotlib.pyplot as plt
from scipy import odr
import sys

def gauss2 (p, x):
    s,u, A  = p
    return A*1/np.sqrt(2*np.pi*s**2) * np.exp( (-(x-u)**2) / (2*s**2) )
def gauss (x, *p):
    s,u, A  = p
    return A*1/np.sqrt(2*np.pi*s**2) * np.exp( (-(x-u)**2) / (2*s**2) )
def gauss_line (p,ns ):
    s,u,A = p
    minr = u-s*ns
    maxr = u+s*ns
    x = [None]*1000
    for i in range(0,1000):
        x[i]=minr+i*(maxr-minr)/999.
    y = gauss(x,*p)
    return x,y
def scurve ( p,x ):
    s , u ,  A = p
    return A * .5*(  (1.0 +  erf((u-x)/(2.*s*np.sqrt(2.)))))
def scurve2 (p,x):
    s,A = p
    return A * .5*(  (1.0 +  erf((0.0-x)/(2.*s*np.sqrt(2.)))))
def scurve_line2 (p,minr,maxr ):
    x = np.array([])
    for i in range(0,1000):
        x=np.append(x,minr+i*(maxr-minr)/999.) 
    y = scurve2(p,x)
    return x,y
def scurve_line (p,minr,maxr ):
    s,u,A = p
    x = [None]*1000
    for i in range(0,1000):
        x[i]=minr+i*(maxr-minr)/999.
    y = scurve(p,x)
    return x,y
def osc_error (dx,dy):
    sdx = []
    sdy = []
    sample_fre = 5e9
    for i,y in enumerate(dy):
        sdx.append(1.0/(sample_fre*np.sqrt(12.)*np.sqrt(2.)))
        sdy.append(np.sqrt(y))
    return sdx, sdy
def rebin (x,y,w):
    N = int(np.ceil ((x[-1]-x[0])/w))
    ox = []
    oy = []
    for i in range(0, N-1):
        ox.append( x[0]+ ( i*w + (i+1)*w )/2. )
        oy.append(0)
        for h in range(0, len(y)-1):
            if ox[i]-w/2. <= x [h] and x[h] <= ox[i]+w/2. :
                oy[i]= oy[i] + y[h]
    ox, oy = rem0(ox, oy)
    sox, soy = osc_error (ox, oy)
    return ox, oy, sox, soy
def rem0 (x,y):
    tmpx = []
    tmpy = []
    for i in range(0, len(y)):
        if y[i] != 0.0:
            tmpx.append(x[i])
            tmpy.append(y[i])
    return tmpx, tmpy
def datacut (high,low,x,y,sx,sy):
    ox = []
    oy = []
    sox = []
    soy = []
    for i,ix in enumerate(x):
        if ix >= low and ix <= high:
            ox.append(ix)
            oy.append(y[i])
            sox.append(sx[i])
            soy.append(sy[i])
    return ox, oy, sox, soy



==> gr/fit_histo.py <==
from scipy.optimize import curve_fit
from scipy.special import erf
from scipy.stats import chisquare
import numpy as np
import matplotlib.pyplot as plt
from scipy import odr
import sys
#from fit_general import *

def gauss (x, s,u,A):
    return A*1/np.sqrt(2*np.pi*s**2) * np.exp( (-(x-u)**2) / (2*s**2) )



if int(format(len(sys.argv))) < 2:
    print ("directory")
    folder= input ()
    print ("file")
    filee = input ()
    dire = folder+"/"+filee
else:
    dire = str(sys.argv[1])
datax = np.loadtxt(dire , delimiter =",", usecols =
        (0), skiprows = 0, unpack = True)
#print(datax)
datax = (datax - [1e-8]*len(datax))*1e9

print("number of bins?")
nbin = int(input ())

M = np.max (datax)+1e-15
m = np.min (datax)
r = M-m
b = r/nbin

occ = [0.0]*nbin
binc = [None]*nbin
bins = [None]*(nbin+1)
print(occ)
print(m,M)
print( r,b)
for x in datax :
    for i in range(0, nbin):
        if x >= m+i*b and x < m+(i+1)*b :
            occ [i] += 1
            binc [i] = m+i*b + 0.5*b
            bins [i]  = m+i*b
bins [nbin] = M
print(binc)
#print(bins)
print (occ)

plt.hist(datax,nbin)
#plt.show()

p = [r/6.0, m+r/2.0, np.max(occ)]
print (p)
p , sp = curve_fit( gauss,binc , occ)
print(p)
print(sp)
fity= gauss (binc, p[0],p[1],p[2])
plt.plot(binc,fity)
plt.xlabel("TA [ns]")
plt.ylabel("counts")
plt.title("jitter = $\sigma_{TA}$ = 12 ps")
plt.show()

